A penalty-free Shifted Boundary Method of arbitrary order

We introduce and analyze a penalty-free formulation of the Shifted Boundary Method (SBM), inspired by the asymmetric version of the Nitsche method. We prove its stability and convergence for arbitrary order finite element interpolation spaces and we test its performance with a number of numerical experiments. Moreover, while the SBM was previously believed to be only asymptotically consistent (in the sense of Galerkin orthogonality), we prove here that it is indeed exactly consistent.

==> Figures/pressure.m <==
% embedded Dirichlet - pressure %
clear all 
close all

%% Unfitted results
x =  [0.0399694; 0.0199847;0.00999253;0.00499616;0.00249808;0.00124904];
y = [0.0100625;0.00357498;0.00128612;...
    0.000450011;0.000158914;0.0000560242];
%% Body-fitted results
x_conf =  [0.0399694; 0.0199847;0.00999253;0.00499616;0.00249808;0.00124904];
y_conf = [0.0100746;0.00359911;0.00126964;0.00044671;0.000157264;0.0000554327];
%% Reference Second and first order
y_ref= 0.01*[1.0365110E+00;2.5857054E-01;6.4614288E-02;...
    1.6154706E-02;4.0371334E-03;1.0091495E-03;...
    2.5227557E-04];

loglog(2*[1.557780E-03,1.557780E-03], 1*[6.90534E-05, 0.000195313], 'Color', 'k');
hold on;
loglog(2*[1.557780E-03,7.788970E-04], 1*[0.000195313, 6.90534E-05], 'Color', 'k');
loglog(2*[7.788970E-04,1.557780E-03], 1*[6.90534E-05, 6.90534E-05], 'Color', 'k');
text(3.5E-03,1.07E-04,'1.5','FontSize',16)

colorstring = 'rbk';
linetype = ['.','.'];
%h3=loglog(x,y_ref(:,1),'k','LineWidth',2);
%hold on
h1 = loglog(x,y(:,1),'Color',colorstring(1),'LineWidth',2,'Marker','.','MarkerSize',20);
hold on
h5 = loglog(x_conf,y_conf(:,1),'--','Marker','x','Color',colorstring(2),'LineWidth',2);


xlabel('h','FontSize', 18,'FontWeight','bold')
ylabel('Pressure L_2 norm error','FontSize', 18,'FontWeight','bold')
set(gca,'fontsize',16) 
legend([h1,h5],{'SBM','Body-Fitted'},'Location','southeast','FontSize', 16)

xlim([8E-04 5E-02]) 
ylim([3E-05 2E-02])

grid off

==> Figures/strain.m <==
% embedded Dirichlet - pressure %
clear all 
close all

%% Unfitted results
x =  [0.0399694; 0.0199847;0.00999253;0.00499616;0.00249808;0.00124904];
y = [0.0134102;0.00657827;0.00323029;...
    0.00160327;0.000798587;0.000398557];
%% Body-fitted results
x_conf =  [0.0399694; 0.0199847;0.00999253;0.00499616;0.00249808;0.00124904];
y_conf = [0.0140633;0.00671442;0.00327138;0.00161354;0.000801164;0.000399176];
%% Reference Second and first order
y_ref= 0.01*[1.0365110E+00;2.5857054E-01;6.4614288E-02;...
    1.6154706E-02;4.0371334E-03;1.0091495E-03;...
    2.5227557E-04];

loglog(2*[1.557780E-03,1.557780E-03], 0.007*[4.8856222E-02, 9.7718922E-02], 'Color', 'k');
hold on;
loglog(2*[1.557780E-03,7.788970E-04], 0.007*[9.7718922E-02, 4.8856222E-02], 'Color', 'k');
loglog(2*[7.788970E-04,1.557780E-03], 0.007*[4.8856222E-02, 4.8856222E-02], 'Color', 'k');
text(3.5E-03,4.75E-04,'1','FontSize',16)

colorstring = 'rbk';
linetype = ['.','.'];
%h3=loglog(x,y_ref(:,1),'k','LineWidth',2);
%hold on
h1 = loglog(x,y(:,1),'Color',colorstring(1),'LineWidth',2,'Marker','.','MarkerSize',20);
hold on
h5 = loglog(x_conf,y_conf(:,1),'--','Marker','x','Color',colorstring(2),'LineWidth',2);


xlabel('h','FontSize', 18,'FontWeight','bold')
ylabel('Strain L_2 norm error','FontSize', 18,'FontWeight','bold')
set(gca,'fontsize',16) 
legend([h1,h5],{'SBM','Body-Fitted'},'Location','southeast','FontSize', 16)

xlim([8E-04 5E-02]) 
ylim([3E-04 2E-02])

grid off

==> Figures/velocity.m <==
% embedded Dirichlet - pressure %
clear all 
close all

%% Unfitted results
x =  [0.0399694; 0.0199847;0.00999253;0.00499616;0.00249808;0.00124904];
y = [0.000791717;0.000208361;0.0000539617;...
    0.0000137341;0.00000343475;0.000000860259];
%% Body-fitted results
x_conf =  [0.0399694; 0.0199847;0.00999253;0.00499616;0.00249808;0.00124904];
y_conf = [0.000599471;0.000162116;0.0000420391;0.0000106964;0.00000269728;0.000000677223];
%% Reference Second and first order
y_ref= 0.01*[1.0365110E+00;2.5857054E-01;6.4614288E-02;...
    1.6154706E-02;4.0371334E-03;1.0091495E-03;...
    2.5227557E-04];

loglog(2*[1.557780E-03,1.557780E-03], 1*[6.493940E-07, 2.604240E-06], 'Color', 'k');
hold on;
loglog(2*[1.557780E-03,7.788970E-04], 1*[2.604240E-06, 6.493940E-07], 'Color', 'k');
loglog(2*[7.788970E-04,1.557780E-03], 1*[6.493940E-07, 6.493940E-07], 'Color', 'k');

text(3.5E-03,12E-07,'2','FontSize',16)

colorstring = 'rbk';
linetype = ['.','.'];
%h3=loglog(x,y_ref(:,1),'k','LineWidth',2);
%hold on
h1 = loglog(x,y(:,1),'Color',colorstring(1),'LineWidth',2,'Marker','.','MarkerSize',20);
hold on
h5 = loglog(x_conf,y_conf(:,1),'--','Marker','x','Color',colorstring(2),'LineWidth',2);


xlabel('h','FontSize', 18,'FontWeight','bold')
ylabel('Velocity L_2 norm error','FontSize', 18,'FontWeight','bold')
set(gca,'fontsize',16) 
legend([h1,h5],{'SBM','Body-Fitted'},'Location','southeast','FontSize', 16)

xlim([8E-04 5E-02]) 
ylim([3E-07 1E-03])

grid off
